Mask-Predict: Parallel Decoding of Conditional Masked Language Models

Most machine translation systems generate text autoregressively from left to right. We, instead, use a masked language modeling objective to train a model to predict any subset of the target words, conditioned on both the input text and a partially masked target translation. This approach allows for efficient iterative decoding, where we first predict all of the target words non-autoregressively, and then repeatedly mask out and regenerate the subset of words that the model is least confident about. By applying this strategy for a constant number of iterations, our model improves state-of-the-art performance levels for non-autoregressive and parallel decoding translation models by over 4 BLEU on average. It is also able to reach within about 1 BLEU point of a typical left-to-right transformer model, while decoding significantly faster.

==> figs/plot_speed.py <==
from matplotlib import pyplot as pp
from matplotlib.ticker import FuncFormatter


def main():
    with open('/private/home/omerlevy/bert_sampling_merge/lc_results.tsv') as fin:
        data = [line.strip().split('\t') for line in fin]

    time_baseline = 128.5
    data = [(int(x[0]), int(x[1]), float(x[2]), time_baseline/(round(float(x[3]) * 100)/100)) for x in data]

    for b in (1, 2, 3):
        series = [(x[2], x[3]) for x in data if x[1] == b and x[2] > 25.0]
        # series = [(x[2], x[3]) for x in data if x[1] == b]
        x, y = zip(*series)
        pp.scatter(x, y, s=50, color='#5555FF', marker='o', zorder=1000)

    pp.scatter(27.74, 1.0, s=100, color='#FF5555', marker='>', zorder=1000)
    pp.annotate('L2R\nb = 5', (27.74, 1.0 + 0.1), zorder=2000)
    # pp.annotate('L2R, b = 5\n27.74 BLEU @ 128.5 sec', (27.74 - 0.05, 1.0 - 0.1), zorder=2000)
    pp.scatter(26.61, time_baseline/108.4, s=100, color='#FFAA55', marker='>', zorder=1000)
    pp.annotate('L2R\nb = 1', (26.61 - 0.35, time_baseline/108.4 - 0.08), zorder=2000)

    pp.scatter(27.03, time_baseline/99.03, s=75, color='#000000', marker='o', zorder=100)
    pp.annotate('T = 10\nℓ = 2', (27.03, time_baseline/99.03 + 0.1), zorder=2000)
    # pp.annotate('T = 10, b = 2\n27.03 BLEU @ 99.0 sec', (27.03 + 0.05, time_baseline/99.03 + 0.1), zorder=2000)
    pp.scatter(26.53, time_baseline/70.84, s=75, color='#000000', marker='o', zorder=100)
    pp.annotate('T = 8\nℓ = 2', (26.53, time_baseline/70.84 + 0.1), zorder=2000)
    # pp.annotate('T = 8, b = 2\n26.53 BLEU @ 70.8 sec', (26.53 + 0.05, time_baseline/70.84 + 0.1), zorder=2000)
    pp.scatter(25.66, time_baseline/42.03, s=75, color='#000000', marker='o', zorder=100)
    pp.annotate('T = 4\nℓ = 2', (25.66, time_baseline/42.03 + 0.1), zorder=2000)
    # pp.annotate('T = 4, b = 2\n25.66 BLEU @ 42.0 sec', (25.66 + 0.05, time_baseline/42.03 + 0.1), zorder=2000)

    pp.gca().yaxis.set_major_formatter(FuncFormatter(lambda y, position: str(y) + 'x'))
    # pp.xlim(20.9, 28.1)
    pp.xlim(24.9, 28.1)
    # pp.ylim(0.9, 5.6)
    pp.ylim(0.9, 3.6)
    pp.minorticks_on()
    pp.grid(b=True, which='minor', color='#999999', linestyle='-', alpha=0.2)
    pp.grid(b=True, which='major', color='#999999', linestyle='-', alpha=0.5)
    pp.xlabel('Performance (BLEU)')
    pp.ylabel('Relative Decoding Speed-up')

    pp.savefig('speed.png', dpi=400, bbox_inches='tight')


if __name__ == "__main__":
    main()

